Nonreciprocal Blume-Capel Model with Antisymmetric Single-Ion Anisotropies

We investigate the interplay between nonreciprocal interactions and chemical-potential imbalance in a two-species nonreciprocal Blume-Capel model. Combining a systematic mean-field bifurcation analysis with large-scale Monte Carlo simulations in two and three dimensions, we map the model's dynamical regimes and transitions. Mean-field theory predicts a rich phase structure -- disorder, a time-dependent 'swap' (limit-cycle) phase, and static ordered states -- separated by Hopf, saddle-node on invariant circle, saddle-node of limit cycles, pitchfork and saddle-node bifurcations. In two dimensions, Monte Carlo simulations reveal that spiral defects destabilise global swapping and, unless vacancies are strongly favoured, destroy long-range order. Crucially, a finite single-ion anisotropy $\Delta_\alpha = - \Delta_\beta$ promotes vacancy occupation in the $\alpha$ species and suppresses nonreciprocal dynamics, thereby restoring a robust static ordered phase. Finite-size scaling of susceptibility and Binder cumulants places the disorder to static transition firmly in the 2D Ising universality class. Moreover, within the static ordered phase, we observe a crossover that sharpens into a line of first-order phase transitions; these two regimes are separated by a critical point, analogous to the termination of the liquid-gas coexistence curve. In three dimensions, simulations largely mirror mean-field expectations, though swap to static ordering occurs indirectly via a disordered regime. Our results demonstrate that vacancy energetics provide a simple, experimentally relevant control knob that stabilises equilibrium-like order in nonreciprocal systems and that defects can generate novel critical behaviour.

==> anc/Readme.txt <==
README — Supplementary Movie 1

Title:
Nonreciprocal Blume–Capel Model with Antisymmetric Single-Ion Anisotropies

Authors:
Arjun R, Pratyush Prakash Patra, A. V. Anil Kumar

Contact:
A. V. Anil Kumar (anil@niser.ac.in)

Files:
- SM1.mp4  (Supplementary Movie 1)

Description:
This movie shows the time evolution of the system discussed in the manuscript
"Nonreciprocal Blume–Capel Model with Antisymmetric Single-Ion Anisotropies".
It illustrates the phase ordering / phase separation dynamics for the
parameter set used in the paper. The movie shows 4000 MC sweeps with fps = 30.

Usage in manuscript:
Referred to as “Supplementary Movie 1 (anc/SM1.mp4)”.

License:
For academic and non-commercial use. Attribution requested.

